A priori error estimates for a Hybrid High-Order method on variable-exponent Leray-Lions problems

We derive a priori error estimates for the Hybrid High-Order (HHO) discretization of variable-exponent Leray--Lions problems introduced in a companion convergence study. HHO methods belong to the family of hybrid nonconforming methods, based on cell and face polynomial unknowns of arbitrary degree. Under additional broken regularity of the exact solution and its flux, we establish a localized error estimate that retains the individual element sizes and a global estimate whose rate distinguishes the purely subquadratic, mixed subquadratic--superquadratic, and purely superquadratic regimes. In the subquadratic range, we also derive a regime-dependent refinement that compares the local approximation scale with the local non-degeneracy scale and recovers the optimal polynomial order when that scale is resolved by the mesh. The analysis relies on variable-exponent approximation properties of polynomial projectors, mean-exponent tools for discrete polynomial spaces, and weighted monotonicity estimates. The framework also covers regularized and mildly non-symmetric anisotropic Carreau--Yasuda-type fluxes. Numerical experiments on Cartesian and Voronoi meshes support the predicted rates and show that the regularity assumption on the flux cannot be dispensed with.

==> rates_results/make_figures.py <==
#!/usr/bin/env python3
"""make_figures.py -- every figure of the numerical section of the a priori
paper, with one plotting style and one color code.

Color code: the same in every panel, and the same as in the convergence
paper: the degree k is shown by a shade of red (matplotlib Reds at
0.38+0.16k, light k=0 -> dark k=3) and by the marker. Fonts: Computer Modern (mathtext), at the printed size: panels are
drawn 3.0 in wide for 0.48\\textwidth, full-width figures 6.3 in.

Data: dim2/delta<d>/results_<sol>/ (Cartesian meshes) and
dim2_voronoi/delta<d>/results_<sol>/ (Voronoi meshes), one JSON per
(exponent field, k). Output: ../figures/*.pdf.
Usage: python3 make_figures.py   (from any directory)"""
import glob, json, math, os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.collections import LineCollection
from matplotlib.ticker import NullFormatter

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(HERE, "..", "figures")

plt.rcParams.update({
    "font.family": "serif", "font.serif": ["cmr10"], "mathtext.fontset": "cm",
    "axes.formatter.use_mathtext": True, "axes.unicode_minus": False,
    "font.size": 8, "axes.linewidth": 0.6, "legend.fontsize": 6.5,
    "xtick.labelsize": 7, "ytick.labelsize": 7, "pdf.fonttype": 42})

FIELDS = {      # exponent field -> (formula, p_-, p_+)
    "sin_low":  (r"$p=1.5+0.5\sin(\pi x)\sin(\pi y)$", 1.5, 2.0),
    "sin_high": (r"$p=2+0.5\sin(\pi x)\sin(\pi y)$", 2.0, 2.5),
    "sin_mid":  (r"$p=1.5+\sin(\pi x)\sin(\pi y)$", 1.5, 2.5),
}
MARKERS_K = ["o", "s", "^", "D"]
MISSING = []                    # finest-segment slope labels that found no room
KS = [0, 1, 2, 3]


def order(pm, pp, k):
    """Predicted rate O(k,p) of the a priori estimate (Remark
    rem:error:rates-general): (k+1) min(1/(max(p_+,2)-1), min(p_-,2)/max(p_+,2))."""
    M2 = max(pp, 2.)
    return (k + 1) * min(1. / (M2 - 1.), min(pm, 2.) / M2)


def color(k):
    """Color of degree k, as in the convergence paper (plot_convergence.py)."""
    return plt.cm.Reds(0.38 + 0.16 * k)


def series(mesh_dir, delta, sol, law, k):
    """(h, errors) of one convergence series, skipping meshes without error."""
    fs = glob.glob(os.path.join(HERE, mesh_dir, f"delta{delta}", f"results_{sol}", f"{law}_k{k}_*.json"))
    if not fs:
        return None
    ms = [m for m in json.load(open(fs[0]))["meshes"] if m.get("w1p_error")]
    return np.array([m["meshsize"] for m in ms]), np.array([m["w1p_error"] for m in ms])


def rates(h, e):
    return np.log(e[:-1] / e[1:]) / np.log(h[:-1] / h[1:])


def panel(mesh_dir, delta, sol, law, out):
    """Convergence panel: error versus h for k=0..3, observed slopes, and dashed
    lines of slope O(k,p) through the coarsest point."""
    formula, pm, pp = FIELDS[law]
    fig, ax = plt.subplots(figsize=(3.0, 2.3))
    data = [(k, series(mesh_dir, delta, sol, law, k)) for k in KS]
    data = [(k, s) for k, s in data if s is not None and len(s[0]) >= 2]
    H = np.concatenate([s[0] for _, s in data]); E = np.concatenate([s[1] for _, s in data])
    h_lo, h_hi = H.min() * 0.5, H.max() * 1.6
    ax.set_xlim(h_lo, h_hi); ax.set_ylim(E.min() * 0.25, E.max() * 6.)
    ax.set_xscale("log"); ax.set_yscale("log")
    ax.grid(True, which="major", ls=":", lw=0.4, color="#b4b4b0")
    curves, theory = [], []
    for k, (h, e) in data:
        col = color(k); r = order(pm, pp, k)
        hl = np.array([h_lo, h[0]])
        ax.plot(hl, e[0] * (hl / h[0]) ** r, ls="--", lw=0.9, color=col, alpha=0.75, zorder=1)
        theory.append((hl, e[0] * (hl / h[0]) ** r))
        ax.plot(h, e, "-" + MARKERS_K[k], color=col, lw=1.1, ms=3.2, zorder=3,
                label=rf"$k={k}$, $\mathcal{{O}}={r:.2f}$")
        curves.append((h, e, col))
    ax.set_xlabel(r"$h$", labelpad=1)
    ax.set_ylabel(r"$\Vert u-u_h\Vert_{\mathrm{e},h}$", labelpad=1)
    ax.xaxis.set_minor_formatter(NullFormatter()); ax.yaxis.set_minor_formatter(NullFormatter())
    ax.tick_params(which="major", length=2.5, width=0.5, pad=1.5)
    ax.tick_params(which="minor", length=1.5, width=0.4)
    ax.text(0.03, 0.96, formula, transform=ax.transAxes, fontsize=6.5, va="top", ha="left",
            bbox=dict(boxstyle="round,pad=0.35", fc="white", ec="#9a9a96", lw=0.5))
    ax.legend(loc="lower right", framealpha=0.92, edgecolor="#9a9a96", handlelength=1.6,
              borderpad=0.35, labelspacing=0.25, fancybox=False).get_frame().set_linewidth(0.5)
    _slope_labels(fig, ax, curves, theory, os.path.basename(out))
    fig.tight_layout(pad=0.2)
    fig.savefig(out, bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)


def _slope_labels(fig, ax, curves, theory, name):
    """Observed slope of every segment, placed greedily from the finest segment
    on. A label never overlaps another label, a solid curve, the legend or the
    formula box; it avoids the dashed lines when possible, and overlaps one
    only when no other position is free."""
    fig.canvas.draw()
    rnd = fig.canvas.get_renderer()
    box = ax.get_window_extent(rnd)
    placed = [ax.get_legend().get_window_extent(rnd)] + [t.get_window_extent(rnd) for t in ax.texts]

    def sample(points, n):
        p = ax.transData.transform(points)
        return [a + t * (b - a) for a, b in zip(p[:-1], p[1:]) for t in np.linspace(0., 1., n)]
    hard = np.array([q for h, e, _ in curves for q in sample(np.column_stack([h, e]), 30)])
    soft = np.array([q for hl, el in theory for q in sample(np.column_stack(
        [np.geomspace(hl[0], hl[1], 40), np.geomspace(el[0], el[1], 40)]), 4)])

    def hits(pts, bb):
        return np.any((pts[:, 0] > bb.x0) & (pts[:, 0] < bb.x1) & (pts[:, 1] > bb.y0) & (pts[:, 1] < bb.y1))
    offsets = [(-6, 4), (6, -9), (-11, -2), (10, 2), (0, 7), (0, -11), (-15, 6), (14, -11)]
    nseg = max(len(h) - 1 for h, _, _ in curves)
    for back in range(1, nseg + 1):
        for h, e, col in curves:
            i = len(h) - 1 - back
            if i < 0:
                continue
            r = rates(h, e)[i]
            xm = math.sqrt(h[i] * h[i + 1]); ym = math.sqrt(e[i] * e[i + 1])
            done = False
            for strict in (True, False):
                for off in offsets:
                    t = ax.annotate(f"{r:.2f}", xy=(xm, ym), xytext=off, textcoords="offset points",
                                    fontsize=5.5, color=col, ha="center", va="center",
                                    annotation_clip=False)
                    bb = t.get_window_extent(rnd).expanded(1.08, 1.15)
                    ok = (box.x0 <= bb.x0 and bb.x1 <= box.x1 and box.y0 <= bb.y0 and bb.y1 <= box.y1
                          and not hits(hard, bb) and not (strict and hits(soft, bb))
                          and not any(bb.overlaps(o) for o in placed))
                    if ok:
                        placed.append(bb); done = True
                        break
                    t.remove()
                if done:
                    break
            if not done and back == 1:
                MISSING.append(f"{name}: finest segment of the curve colored {col}")


def meshes(files, out):
    """Row of 2D polygonal meshes (JSON of the Voronoi generator)."""
    fig, axes = plt.subplots(1, len(files), figsize=(6.3, 6.3 / len(files) + 0.2))
    for ax, f in zip(axes, files):
        M = json.load(open(f)); V = M["vertices"]
        lw = 0.8 if len(M["cells"]) <= 64 else 0.5
        ax.add_collection(LineCollection([[V[F["v"][0]], V[F["v"][1]]] for F in M["faces"]],
                                         colors="#1a1a1a", linewidths=lw))
        ax.set_xlim(0, 1); ax.set_ylim(0, 1); ax.set_aspect("equal")
        ax.set_xticks([]); ax.set_yticks([])
        for s in ax.spines.values():
            s.set_linewidth(lw)
        ax.set_title(f"{len(M['cells'])} cells", fontsize=8, pad=3)
    fig.tight_layout(pad=0.2, w_pad=1.2)
    fig.savefig(out, bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)


if __name__ == "__main__":
    os.makedirs(OUT, exist_ok=True)
    jobs = [("dim2", 0, "exponential"), ("dim2", 1, "exponential"), ("dim2", 0, "polynomial"),
            ("dim2", 0, "radial_g2"), ("dim2", 0, "radial_g4"), ("dim2", 0, "trigonometric"),
            ("dim2_voronoi", 1, "exponential"), ("dim2_voronoi", 0, "trigonometric")]
    for mdir, d, sol in jobs:
        tag = "cart" if mdir == "dim2" else "vor"
        for law in FIELDS:
            out = os.path.join(OUT, f"num_{tag}_delta{d}_{sol}_{law}.pdf")
            panel(mdir, d, sol, law, out); print("ok", os.path.relpath(out, HERE))
    meshes([os.path.join(HERE, "dim2_voronoi", "meshes", f"voronoi2d_random_N{N}_lloyd_tol0.25.json")
            for N in (4, 8, 16)], os.path.join(OUT, "num_vor_meshes.pdf"))
    print("ok meshes")
    for m in MISSING:
        print("WARNING: no room for", m)

